Linear dependence of time-frequency shifts of a Schwartz function

We show that a finite number of time-frequency shifts of a Schwartz function can be linearly dependent. This disproves the so-called HRT conjecture of Heil, Ramanathan, and Topiwala. In particular, we provide an example consisting of 12 time-frequency shifts.

==> anc/hrt_fixed_12_point_arb_1d_audit.py <==
#!/usr/bin/env python3
"""Python script using Arb for verifying the bounds
claimed in the proof of Theorem 8.1.

The manuscript notation appears literally in the three steps below:

    gamma_{r,s,ell}(x) = coefficient of U^ell in (A_*)_{r+1,s+1};
    see (eq:fixed-laurent-coefficients) and (eq:Aast-laurent-series).

    d_{r,s,ell}(x)     = coefficient of U^ell in (A_0)_{r+1,s+1};
    see (eq:IdealMatrixFieldLaurentSum) and the definitions below that.

    e_{r,s,ell}(x)     = gamma_{r,s,ell}(x) - d_{r,s,ell}(x);
    see (eq:laurent-error) and above that.

Here U = U(omega) = exp(-pi*i*omega), and the Laurent support is

    L_x = {-1,0,1}    if x >= alpha,
          {-2,-1,0}   if x < alpha;
    see below (eq:IdealMatrixFieldLaurentSum).

At each x-grid center the code evaluates the manuscript majorant

    mathfrak{B}(x)
      = sqrt(sum_{r,s = 0}^1 (sum_{ell in L_x} |e_{r,s,ell}(x)|)^2);
    see (eq:omega-triangle),

which bounds ||mathcal{E}_A(x,omega)||_op for every omega.
The code does not sample omega or instantiate U:
equation (eq:omega-triangle) eliminates U rigorously using |U|=1.

All operations use python-flint's Arb/Acb ball arithmetic,
or the exact rational arithmetic implemented by the standard
Python `Fraction` class.

The exact dyadic coefficients and other bounds
from the manuscript are written directly into this file.
"""

import sys
from fractions import Fraction

from flint import acb, arb, ctx, fmpq


# ---------------------------------------------------------------------------
# 1. Exact data and certification parameters
# ---------------------------------------------------------------------------

PRECISION_BITS = 256
NUMBER_OF_X_CENTERS = 2048
COEFFICIENT_DENOMINATOR = 2**60

# Each tuple is (m, n, p_{m,n}, q_{m,n}), meaning
#
#     a_{m,n} = (p_{m,n} + i*q_{m,n}) / 2^60.
#
# These are the eleven entries of Table 1 in the manuscript.

COEFFICIENTS = [
    (0 , -4, - 70_931_713_049_615_624,   15_284_944_543_743_724),
    (0 , -2,  121_726_843_886_294_432, -202_158_869_833_490_592),
    (0 , -1, - 60_331_328_971_522_640,  448_536_698_320_036_992),
    (0 ,  0, -116_016_377_251_609_520, -411_853_055_664_041_984),
    (0 ,  1,  119_046_687_232_322_112,  146_355_954_620_108_544),
    (-1, -3, -  3_398_089_318_489_594,  123_163_038_349_035_856),
    (-1, -2, - 63_437_999_652_999_096, -158_506_055_955_978_304),
    (-1, -1,  140_771_717_126_566_400,  139_766_062_381_477_056),
    (-1,  0, -182_082_933_907_714_272, - 71_363_812_363_555_152),    
    (-1,  1,  163_324_206_988_562_784, -  5_678_230_433_708_979),
    (-1,  2, -103_058_338_818_812_480,   48_900_594_575_167_184),

]

def is_in_01(x: arb) -> bool:
    # Note: according to the documentation, the comparison
    #       `x > 0` checks if all elements of the interval x
    #       are positive. Similarly for `x < 1`
    return (x > 0) and (x < 1)


def exact_real(number: int, denominator: int = 1) -> arb:
    """Put an exact rational number into an Arb ball."""
    return arb(fmpq(number, denominator))


def fraction_to_arb(x: Fraction) -> arb:
    return exact_real(x.numerator, x.denominator)


def exact_a_mn(p_m_n: int, q_m_n: int) -> acb:
    """Return the exact dyadic coefficient
       a_{m,n} = (p_{m,n} + i q_{m,n}) / 2^60."""
    return acb(
        exact_real(p_m_n, COEFFICIENT_DENOMINATOR),
        exact_real(q_m_n, COEFFICIENT_DENOMINATOR),
    )


def exp_pi_i_of_rational(argument: Fraction) -> acb:
    """Rigorous exp(pi*i*argument) for an exact rational argument."""
    sine, cosine = arb.sin_cos_pi_fmpq(
        fmpq(argument.numerator, argument.denominator)
    )
    return acb(cosine, sine)


def exp_pi_i_of_ball(argument: arb) -> acb:
    """Rigorous exp(pi*i*argument) for an Arb real ball."""
    sine, cosine = argument.sin_cos_pi()
    return acb(cosine, sine)


def s_0(x: arb) -> arb:
    """The smooth step s_0(x) from equation (eq:smooth-step)."""

    # the expressions below only correctly implement the function s_0
    # for 0 < x < 1, so we check that this is the case
    if not is_in_01(x):
        sys.exit("ERROR: Could not guarantee "
                 "that the input to s_0 is in (0,1).")

    left = (-1 / x).exp()
    right = (-1 / (1 - x)).exp()
    return left / (left + right)


# ---------------------------------------------------------------------------
# 2. The coefficient gamma_{r,s,ell}(x) of the fixed field A_*
# ---------------------------------------------------------------------------

def gamma_coefficient(
    r: int,
    s: int,
    ell: int,
    x_numerator: int,
    x_denominator: int,
) -> acb:
    r"""Evaluate equation (eq:fixed-laurent-coefficients) exactly:

        gamma_{r,s,ell}(x)
          = sum a_{m,n} exp(pi*i*(n*x - m*r + m*n/2)),

    where the sum is over (m,n) in mathcal{I} with m=ell and s == r-n (mod 2).
    """
    if r not in (0,1):
        sys.exit("Invalid value for parameter `r`; only 0 and 1 are allowed!")
    if s not in (0,1):
        sys.exit("Invalid value for parameter `s`; only 0 and 1 are allowed!")

    gamma = acb(0)

    for m, n, p_m_n, q_m_n in COEFFICIENTS:
        if m != ell:
            continue
        if s != (r - n) % 2:
            continue

        phase_argument = (
            Fraction(n * x_numerator, x_denominator)
            - m * r
            + Fraction(m * n, 2)
        )
        gamma += exact_a_mn(p_m_n, q_m_n) * exp_pi_i_of_rational(
            phase_argument
        )

    return gamma


# ---------------------------------------------------------------------------
# 3. The coefficient d_{r,s,ell}(x) of the ideal field A_0 = chi w^*
# ---------------------------------------------------------------------------

def d_coefficient(
    r: int,
    s: int,
    ell: int,
    a_x: arb,
    b_x: arb,
    A_minus: arb,
    B_minus: arb,
    eta: acb,
    sigma: acb,
    x_is_less_than_alpha: bool,
) -> acb:
    r"""Evaluate the manuscript's piecewise formulas for d_{r,s,ell}(x);
    see (eq:laurent-coefficient-d0-definition),
    (eq:laurent-coefficient-d-1-definition),
    and (eq:laurent-coefficient-d1-and-d-2-definition).

    The variable names are the manuscript notation:

        a_x = a(x), b_x = b(x), sigma = exp(pi*i*beta),

    and A_minus, B_minus are evaluated at x-alpha when x >= alpha and at
    x-alpha+1 when x < alpha.
    """
    if r not in (0,1):
        sys.exit("Invalid value for parameter `r`; only 0 and 1 are allowed!")
    if s not in (0,1):
        sys.exit("Invalid value for parameter `s`; only 0 and 1 are allowed!")

    epsilon_r = 1 if r == 0 else -1
    epsilon_s = 1 if s == 0 else -1
    eta_bar = eta.conjugate()
    sigma_bar = sigma.conjugate()

    # Case x >= alpha: the powers are -1, 0, 1.
    if not x_is_less_than_alpha:
        if ell == -1:
            return (
                eta_bar * epsilon_s * a_x * B_minus * sigma_bar / 2
            )
        if ell == 0:
            return eta_bar * (
                a_x * A_minus
                + epsilon_r * epsilon_s * b_x * B_minus * sigma_bar
            ) / 2
        if ell == 1:
            return eta_bar * epsilon_r * b_x * A_minus / 2
        sys.exit("Invalid value for parameter `ell`. "
                 "Only -1, 0, 1 are allowed for the given choice of alpha.")
        return acb(0)

    # Case x < alpha: the powers are -2, -1, 0.
    if ell == -2:
        return eta_bar * a_x * B_minus * sigma_bar**2 / 2
    if ell == -1:
        return eta_bar * (
            epsilon_s * a_x * A_minus * sigma_bar
            + epsilon_r * b_x * B_minus * sigma_bar**2
        ) / 2
    if ell == 0:
        return (
            eta_bar
            * epsilon_r
            * epsilon_s
            * b_x
            * A_minus
            * sigma_bar
            / 2
        )
    sys.exit("Invalid value for parameter `ell`. "
             "Only -2, -1, 0 are allowed for the given choice of alpha.")
    return acb(0)


# ---------------------------------------------------------------------------
# 4. Literal construction e = gamma - d and the bound mathfrak{B}(x)
# ---------------------------------------------------------------------------

def mathfrak_B_at_one_x_center(
    x_index: int,
    alpha: arb,
    beta: arb,
    sigma: acb,
) -> arb:
    r"""Return a rigorous upper bound for

        mathfrak{B}(x)
          = sqrt(sum_{r,s}
                 (sum_{ell in L_x} |e_{r,s,ell}(x)|)^2)

    from equation (eq:omega-triangle), at
    x = (2 * x_index + 1) / (2 * NUMBER_OF_X_CENTERS);
    see (eq:GridPoints)
    """
    x_numerator = 2 * x_index + 1
    x_denominator = 2 * NUMBER_OF_X_CENTERS
    x = exact_real(x_numerator, x_denominator)

    s_0_x = s_0(x)

    # see (eq:smooth-step) and (eq:ab-definition)
    a_x, b_x = (s_0_x / 2).sin_cos_pi()

    shifted_x = x - alpha # see (eq:A-B-definition)
    if shifted_x.upper() < 0:
        x_is_less_than_alpha = True
        shifted_x += 1 # see (eq:A-B-definition)
        L_x = (-2, -1, 0) # see (eq:LaurentSupport)
    elif shifted_x.lower() > 0:
        x_is_less_than_alpha = False
        L_x = (-1, 0, 1) # see (eq:LaurentSupport)
    else:
        sys.exit("ERROR: An x-center ball straddles the irrational alpha")

    s_0_minus = s_0(shifted_x)
    A_minus, B_minus = (s_0_minus / 2).sin_cos_pi() # see (eq:ab-definition)
    eta = exp_pi_i_of_ball(beta * (x - alpha / 2)) # see (eq:EtaDefinition)

    frobenius_squared = arb(0)

    for r in (0, 1):
        for s in (0, 1):
            entry_triangle_bound = arb(0)

            for ell in L_x:
                gamma_r_s_ell = gamma_coefficient(
                    r, s, ell, x_numerator, x_denominator
                )
                d_r_s_ell = d_coefficient(
                    r,
                    s,
                    ell,
                    a_x,
                    b_x,
                    A_minus,
                    B_minus,
                    eta,
                    sigma,
                    x_is_less_than_alpha,
                )

                # Equation (eq:error-laurent-coefficients):
                # e_{r,s,ell} = gamma_{r,s,ell} - d_{r,s,ell}.
                e_r_s_ell = gamma_r_s_ell - d_r_s_ell

                entry_triangle_bound += e_r_s_ell.abs_upper()

            frobenius_squared += entry_triangle_bound**2

    return frobenius_squared.sqrt().upper()


# ---------------------------------------------------------------------------
# 5. Exact derivative allowance between neighboring x-centers
# ---------------------------------------------------------------------------

def exact_x_derivative_bound() -> Fraction:
    r"""Return the exact rational bound for D_* stated in
    and above Equation (eq:derivative-numbers) of the manuscript.

    The inequalities used are

        |a_{m,n}| <= |Re a_{m,n}| + |Im a_{m,n}|,
        pi < 355/113,
        beta < 3/5,

    together with

        ||partial_x A_*||_{op} <= pi sum [|n| (|Re a_{m,n}| + |Im a_{m,n}|)],
        ||partial_x A_0||_{op} <= 2*pi + pi*beta.
    """
    coefficient_sum = Fraction(0)

    for m, n, p_m_n, q_m_n in COEFFICIENTS:
        coefficient_l1_bound = Fraction(
            abs(p_m_n) + abs(q_m_n),
            COEFFICIENT_DENOMINATOR,
        )
        coefficient_sum += abs(n) * coefficient_l1_bound

    pi_upper = Fraction(355, 113)
    beta_upper = Fraction(3, 5)

    derivative_of_A_star_bound = pi_upper * coefficient_sum
    derivative_of_A_zero_bound = 2 * pi_upper + pi_upper * beta_upper
    return derivative_of_A_star_bound + derivative_of_A_zero_bound



# ---------------------------------------------------------------------------
# 6. Run the 2048-center certificate and print the theorem estimate
# ---------------------------------------------------------------------------

def main() -> None:
    ctx.prec = PRECISION_BITS

    # for the following, see (eq:arith-data)
    cube_root_two = arb(2).root(3)
    alpha = cube_root_two - 1
    beta = cube_root_two**2 - 1
    sigma = exp_pi_i_of_ball(beta)

    # STEP 1:
    # Verifying the bound mathfrak{B} (x_j) < 0.328813 for 0 <= j < N

    # These are the convenient outward decimal rationals printed in the paper.
    published_B_bound_on_grid = Fraction(328813, 1_000_000)

    print("Checking the 2048 rational x-centers with Arb...")
    for x_index in range(NUMBER_OF_X_CENTERS):
        center_bound = mathfrak_B_at_one_x_center(
            x_index, alpha, beta, sigma
        )
        if not (center_bound < fraction_to_arb(published_B_bound_on_grid)):
            sys.exit("ERROR: Could not guarantee desired bound "
                     "\\mathfrak{B}(x_j) < 0.328813 for "
                     f"j = {x_index}")
    print("PASS 1 / 4: Script verified that "
          "\\mathfrak{B}(x_j) < 0.328813 for all 0 <= j < N.")

    # STEP 2:
    # Verifying the bound for D_* / (2 * N) < 0.004219

    derivative_bound = exact_x_derivative_bound()
    interpolation_bound = derivative_bound / (2 * NUMBER_OF_X_CENTERS)
    published_interpolation = Fraction(4219, 1_000_000)
    if not (interpolation_bound < published_interpolation):
        sys.exit("ERROR: Could not verify that D_\\ast / (2 N) < 0.004219.")
    else:
        print("PASS 2 / 4: Script verified that D_\\ast / (2 N) < 0.004219.")

    # STEP 3:
    # Use exact rational arithmetic to verify the bound
    # D_* <= 2_251_244_646_990_129_974_723 / 130_280_130_020_573_708_288

    published_D_ast_bound = Fraction(2_251_244_646_990_129_974_723,
                                     130_280_130_020_573_708_288)
    if not (derivative_bound <= published_D_ast_bound):
        sys.exit(f"ERROR: Could not verify that D_\\ast"
                 f" <= {published_D_ast_bound.numerator:_} "
                 f"/ {published_D_ast_bound.denominator:_}.")
    else:
        print(f"PASS 3 / 4: Script verified that D_\\ast"
              f" <= {published_D_ast_bound.numerator:_} "
              f"/ {published_D_ast_bound.denominator:_}.")

    # STEP 4:
    # Verify that the total bound is bounded by 41_629 / 125_000 < 1/3

    published_total = published_B_bound_on_grid + published_interpolation
    if not ((published_total == Fraction(41629, 125000))
            and (published_total < Fraction(1, 3))):
        sys.exit("ERROR: Could not verify that the total bound "
                 "is strictly less than 1/3.")
    else:
        print("PASS 4 / 4: Script verified that the total bound"
              " is strictly less than 1/3.")



if __name__ == "__main__":
    main()


